Application of Superconducting Technology in the Electricity Industry: A Game-Theoretic Analysis of Government Subsidy Policies and Power Company Equipment Upgrade Decisions

This study investigates the potential impact of "LK-99," a novel material developed by a Korean research team, on the power equipment industry. Using evolutionary game theory, the interactions between governmental subsidies and technology adoption by power companies are modeled. A key innovation of this research is the introduction of sensitivity analyses concerning time delays and initial subsidy amounts, which significantly influence the strategic decisions of both government and corporate entities. The findings indicate that these factors are critical in determining the rate of technology adoption and the efficiency of the market as a whole. Due to existing data limitations, the study offers a broad overview of likely trends and recommends the inclusion of real-world data for more precise modeling once the material demonstrates room-temperature superconducting characteristics. The research contributes foundational insights valuable for future policy design and has significant implications for advancing the understanding of technology adoption and market dynamics.

==> figures/sensitive_firm.m <==
% Set parameter values
u2 = 0.5;    % Additional benefit for the government
t1 = 1;    % Tax reduction
gbeta = 1; % Subsidy strength
s = 1;     % Initial value
t2 = 0.5;    % Penalty tax
pi1 = 3;   % Brand-new profit
pi2 = 2;   % Traditional profit

% Set initial values
y0 = [0.8; 0.2];

% Set time range
tspan = linspace(0, 10, 200); % Use linspace to create a time vector of fixed length

% Define the range of parameters to be analyzed
s_values = 0.5:0.25:1.5;

% Initialize the result matrix
y_results = zeros(length(s_values), length(tspan), 2);

% Simulate for each parameter value
for i = 1:length(s_values)
    % Update parameter value
    s = s_values(i);

    % Define system of differential equations
    dydt = @(t, y) [y(1) * (1 - y(1)) * (y(2) * (u2 - t1 - gbeta * s) + t2 * (1 - y(2)));
                    y(2) * (1 - y(2)) * (y(1) * (s + t1 + t2) + (pi1 - pi2))];

    % Use ode45 to solve the system of differential equations
    [t, y] = ode45(dydt, tspan, y0);

    % Store results
    y_results(i, :, :) = y;
end

% Plot the results
figure
hold on
cmap = jet(length(s_values)); % Use jet color map to assign a unique color for each line
for i = 1:length(s_values)
    plot(tspan, squeeze(y_results(i, :, 2)), 'LineWidth', 2, 'Color', cmap(i, :)); % Modified here
end

% Set the line width of the axes, and the font size of the title and labels
set(gca, 'LineWidth', 1.5, 'FontSize', 14);
xlabel('Time', 'FontSize', 16);
ylabel('Enterprise Evolutionary Probability', 'FontSize', 16); % Modified here

% Set the legend, and increase the font size
legend(arrayfun(@(x) ['s = ' num2str(x)], s_values, 'UniformOutput', false), 'FontSize', 14);

% Add grid lines
grid on;

==> figures/sensitive_gov.m <==
% Set parameter values
u2 = 0.5;%Additional benefit for the government
t1 = 1;%Tax reduction
gbeta = 1;%Strength of subsidy
s = 1;%Initial value
t2 = 0.5;%Penalty tax
pi1 = 3;%Brand new profit
pi2 = 2;%Traditional profit

% Set initial values
y0 = [0.8; 0.2];

% Set time range
tspan = linspace(0, 10, 200); % Use linspace to create a time vector of fixed length

% Define the parameter range to be analyzed
s_values = 0.5:0.25:1.5; % Modify this line

% Initialize the result matrix
y_results = zeros(length(s_values), length(tspan), 2);

% Simulate for each parameter value
for i = 1:length(s_values)
    % Update parameter value
    s = s_values(i);

    % Define system of differential equations
    dydt = @(t, y) [y(1) * (1 - y(1)) * (y(2) * (u2 - t1 - gbeta * s) + t2 * (1 - y(2)));
                    y(2) * (1 - y(2)) * (y(1) * (s + t1 + t2) + (pi1 - pi2))];

    % Use ode45 to solve the system of differential equations
    [t, y] = ode45(dydt, tspan, y0);

    % Store results
    y_results(i, :, :) = y;
end

% Plot the results
figure
hold on
cmap = jet(length(s_values)); % Use jet color map to allocate a unique color for each line
for i = 1:length(s_values)
    plot(tspan, squeeze(y_results(i, :, 1)), 'LineWidth', 2, 'Color', cmap(i, :));
end

% Set the line width of the axes, and the font size of the title and labels
set(gca, 'LineWidth', 1.5, 'FontSize', 14);
xlabel('Time', 'FontSize', 16);
ylabel('Government Evolutionary Probability', 'FontSize', 16);

% Set the legend, and increase the font size
legend(arrayfun(@(x) ['s = ' num2str(x)], s_values, 'UniformOutput', false), 'FontSize', 14);

% Add grid lines
grid on;

==> figures/xy.m <==
% Set parameter values
u2 = 0.5;%Additional benefit for the government
t1 = 1;%Tax reduction
gbeta = 1;%Strength of subsidy
s = 1;%Initial value
t2 = 0.5;%Penalty tax
pi1 = 3;%Brand new profit
pi2 = 2;%Traditional profit

% Define system of differential equations
dydt = @(t, y) [y(1) * (1 - y(1)) * (y(2) * (u2 - t1 - gbeta * s) + t2 * (1 - y(2)));
                y(2) * (1 - y(2)) * (y(1) * (s + t1 + t2) + (pi1 - pi2))];

% Set initial values array
y0_values = [[0.2; 0.8], [0.3; 0.7], [0.4; 0.6], [0.5; 0.5]];

% Set time range
tspan = [0 80];

% Create figure
figure
hold on;

% For each initial value, solve the differential equation and plot the results
for i = 1:size(y0_values, 2)
    % Use ode45 to solve the system of differential equations
    [t, y] = ode45(dydt, tspan, y0_values(:, i));
    
    % Plot the results
    plot(y(:, 2), y(:, 1), 'LineWidth', 2); % Horizontal axis is the evolutionary probability of the firm, vertical axis is the evolutionary probability of the government
end

% Set the line width of the axes, and the font size of the title and labels
set(gca, 'LineWidth', 1.5, 'FontSize', 14);
xlabel('Firm Evolutionary Probability', 'FontSize', 16);
ylabel('Government Evolutionary Probability', 'FontSize', 16);


% Add grid lines
grid on;

% Set the legend
legend('[0.2; 0.8]', '[0.3; 0.7]', '[0.4; 0.6]', '[0.5; 0.5]', 'Location', 'best', 'FontSize', 14);

==> figures/xy_delay.m <==
% Set parameter values
u2 = 0.5;%Additional benefit for the government
t1 = 1;%Tax reduction
gbeta = 1;%Strength of subsidy
s = 1;%Initial value
t2 = 0.5;%Penalty tax
pi1 = 3;%Brand new profit
pi2 = 2;%Traditional profit

% Define time delay
lags = 2;

% Define system of differential equations
dydt = @(t, y, Z) [y(1) * (1 - y(1)) * (Z(2) * (u2 - t1 - gbeta * s) + t2 * (1 - Z(2)));
                   y(2) * (1 - y(2)) * (Z(1) * (s + t1 + t2) + (pi1 - pi2))];

% Set history function
history = @(t) [0.8; 0.2];

% Set time range
tspan = [0 10];

% Use dde23 to solve delayed differential equations
sol = dde23(dydt, lags, history, tspan);

% Plot the results
figure
plot(sol.x, sol.y(1, :), 'r-', 'LineWidth', 2, 'DisplayName', 'Government Strategy'); % Evolution of government strategy over time
hold on;
plot(sol.x, sol.y(2, :), 'b-', 'LineWidth', 2, 'DisplayName', 'Firm Strategy'); % Evolution of firm strategy over time

% Set the line width of the axes, and the font size of the title and labels
set(gca, 'LineWidth', 1.5, 'FontSize', 14);
xlabel('Time', 'FontSize', 16); %Time
ylabel('Evolutionary Probability', 'FontSize', 16); %Evolutionary probability

% Add legend
legend('show', 'Location', 'best', 'FontSize', 14);

% Add grid lines
grid on;

% Set y-axis limits
ylim([0 1]);

==> figures/xy_t.m <==
% Set parameter values
u2 = 0.5;%Additional benefit for the government
t1 = 1;%Tax reduction
gbeta = 0.8;%Strength of subsidy
s = 1;%Initial value
t2 = 0.5;%Penalty tax
pi1 = 3;%Brand new profit
pi2 = 2;%Traditional profit

% Define system of differential equations
dydt = @(t, y) [y(1) * (1 - y(1)) * (y(2) * (u2 - t1 - gbeta * s) + t2 * (1 - y(2)));
                y(2) * (1 - y(2)) * (y(1) * (s + t1 + t2) + (pi1 - pi2))];

% Set initial values
y0 = [0.8; 0.2];

% Set the time range
tspan = [0 10];

% Use ode45 to solve the system of differential equations
[t, y] = ode45(dydt, tspan, y0);

% Plot the results
figure
plot(t, y(:, 1), 'r-', 'LineWidth', 2);
hold on
plot(t, y(:, 2), 'b-', 'LineWidth', 2);

% Set the line width of the axes, and the font size of the title and labels
set(gca, 'LineWidth', 1.5, 'FontSize', 14);
xlabel('Time', 'FontSize', 16);
ylabel('Probabilities', 'FontSize', 16);

% Add grid lines
grid on;

% Set the legend
legend('Government', 'Firm', 'Location', 'best', 'FontSize', 14);
